Minimizing Information Leakage under Padding Constraints

An attacker can gain information of a user by analyzing its network traffic. The size of transferred data leaks information about the file being transferred or the service being used, and this is particularly revealing when the attacker has background knowledge about the files or services available for transfer. To prevent this, servers may pad their files using a padding scheme, changing the file sizes and preventing anyone from guessing their identity uniquely. This work focuses on finding optimal padding schemes that keep a balance between privacy and the costs of bandwidth increase. We consider R\'enyi-min leakage as our main measure for privacy, since it is directly related with the success of a simple attacker, and compare our algorithms with an existing solution that minimizes Shannon leakage. We provide improvements to our algorithms in order to optimize average total padding and Shannon leakage while minimizing R\'enyi-min leakage. Moreover, our algorithms are designed to handle a more general and important scenario in which multiple servers wish to compute padding schemes in a way that protects the servers' identity in addition to the identity of the files.

==> figures/nodejs-1000-data/converter.py <==
from pathlib import Path
import pandas as pd

cwd = Path(__file__).parent 

in_file = cwd/'original-output.txt'

with open(in_file) as f:
  records = map(eval, f.readlines())

df = pd.DataFrame(records)
print(df)
df['bandwidth_percent'] = df['bandwidth']*100

for name in df['name'].unique():
  df[df['name']==name].to_csv(cwd/f'{name}.txt', sep=' ', index=False)


==> figures/nodejs-300-data/converter.py <==
from pathlib import Path
import pandas as pd

cwd = Path(__file__).parent 

in_file = cwd/'original-output.txt'

with open(in_file) as f:
  records = map(eval, f.readlines())

df = pd.DataFrame(records)
print(df)
df['bandwidth_percent'] = df['bandwidth']*100

for name in df['name'].unique():
  df[df['name']==name].to_csv(cwd/f'{name}.txt', sep=' ', index=False)


==> figures/nodejs-large-data/converter.py <==
from pathlib import Path
import pandas as pd

cwd = Path(__file__).parent 

in_file = cwd/'original-output.txt'

with open(in_file) as f:
  records = map(eval, f.readlines())

df = pd.DataFrame(records)
print(df)
df['bandwidth_percent'] = df['bandwidth']*100

for name in df['name'].unique():
  df[df['name']==name].to_csv(cwd/f'{name}.txt', sep=' ', index=False)

